Entropic lattice Boltzmann methods

We present a general methodology for constructing lattice Boltzmann models of hydrodynamics with certain desired features of statistical physics and kinetic theory. We show how a methodology of linear programming theory, known as Fourier-Motzkin elimination, provides an important tool for visualizing the state space of lattice Boltzmann algorithms that conserve a given set of moments of the distribution function. We show how such models can be endowed with a Lyapunov functional, analogous to Boltzmann's H, resulting in unconditional numerical stability. Using the Chapman-Enskog analysis and numerical simulation, we demonstrate that such entropically stabilized lattice Boltzmann algorithms, while fully explicit and perfectly conservative, may achieve remarkably low values for transport coefficients, such as viscosity. Indeed, the lowest such attainable values are limited only by considerations of accuracy, rather than stability. The method thus holds promise for high-Reynolds number simulations of the Navier-Stokes equations.

==> Figs/dpolytope.m <==

dpolytope[df_:$DisplayFunction] :=
 Show[Graphics[{GrayLevel[0.8], Polygon[{{-1,-1},{0,2},{1,-1}}]}],
  Frame->True,
  DefaultFont->{"Helvetica", 12},
  PlotLabel->"Polytope for D=1 Diffusion",
  FrameLabel->{"BetaBar","AlphaBar"},
  DisplayFunction->df]

dpolytopeps[filename_] :=
 Block[{},
  << "PSDirect.m";
  Display[
   StringJoin["!/usr/local/IT/mathematica-3.0/SystemFiles/Graphics/SystemResources/psfix > ", filename],
   dpolytope[Identity]]]

dpolytopeps["dpolytope.ps"]


==> Figs/entropy.m <==
n[ 1,rho_,a_,b_] := rho*(1-a/2+3*b/2)/3
n[ 0,rho_,a_,b_] := rho*(1+a)/3
n[-1,rho_,a_,b_] := rho*(1-a/2-3*b/2)/3

s0[rho_] := s0[rho] = Product[Exp[(n[j,rho,0,0])^2/2]-1, {j,-1,+1}]

sentropy[rho_,a_,b_] :=
 Product[Exp[(n[j,rho,a,b])^2/2]-1, {j,-1,+1}]/s0[rho]

gr1[rho_] :=
 ContourPlot[
  sentropy[rho,a,b],
  {b,-1,1},
  {a,-1,2},
  PlotPoints -> 50,
  ContourShading -> True,
  ColorFunction -> Function[z, GrayLevel[0.2 + 0.8*z]],
  Contours -> Table[sentropy[rho,0,0]*(1-j/15.0), {j,0,15}],
  FrameLabel -> {"BetaBar","AlphaBar"},
  PlotLabel -> "h",
  DisplayFunction -> Identity]

gr2 :=
 Graphics[
  {GrayLevel[1.0],
   {Polygon[{{-1,-1},{-1,2},{0,2}}],
    Polygon[{{ 1,-1},{ 1,2},{0,2}}]}}]

entropyxw[rho_,df_:$DisplayFunction] :=
 Show[{gr1[rho],gr2},DisplayFunction->df]

entropyps[rho_] :=
 Block[{},
  << "PSDirect.m";
  Display[
   "!/usr/local/IT/mathematica-3.0/SystemFiles/Graphics/SystemResources/psfix > entropy.ps",
   entropyxw[rho,Identity]]]

entropyps[0.5]


==> Figs/fpolytope.m <==

star := {{0,0},{2,2},{-1,1/2},{1,1/2},{-2,2},{0,0}}
edge := {{0,0},{1,1/2},{2,2},{-2,2},{-1,1/2},{0,0}}
pent := {{1/2,1/2},{2/3,2/3},{0,1},{-2/3,2/3},{-1/2,1/2},{1/2,1/2}}
dy := 0.1
thk = 0.0075
bmax[e_,u_] := +(e+u)/3
bmin[e_,u_] := -(e-u)/3

fpolytope[df_:$DisplayFunction] :=
 Show[
  {Graphics[{GrayLevel[0.90],Polygon[edge]}],
   Graphics[{GrayLevel[0.75],Polygon[star]}],
   Graphics[{GrayLevel[0.60],Polygon[pent]}],
   Graphics[{GrayLevel[0.00],Line[edge]}],
   Graphics[{GrayLevel[0.00],Line[star]}],
   Graphics[Text["A",{0,0+0.75*dy}]],
   Graphics[Text["B",{+1,1/2+0.75*dy}]],
   Graphics[Text["C",{+2-2*dy,2-0.5*dy}]],
   Graphics[Text["D",{-2+2*dy,2-0.5*dy}]],
   Graphics[Text["E",{-1,1/2+0.75*dy}]],
   Graphics[Text["F",{0,1+0.75*dy}]],
   Graphics[Text["G",{-2/3,2/3+0.75*dy}]],
   Graphics[Text["H",{-1/2,1/2+0.75*dy}]],
   Graphics[Text["I",{+1/2,1/2+0.75*dy}]],
   Graphics[Text["J",{+2/3,2/3+0.75*dy}]]
  },
  PlotRange->{{-2,2},{0,2}},
  Frame->True,
  Axes->True,
  AspectRatio->1/2,
  DisplayFunction->df,
  DefaultFont->{"Helvetica",12},
  FrameLabel->{FontForm["PiBar",{"Helvetica",16}],FontForm["EpsilonBar",{"Helvetica",16}]}]

fpolytopeps[filename_] :=
 Block[{},
  << "PSDirect.m";
  Display[
   StringJoin["!/usr/local/IT/mathematica-3.0/SystemFiles/Graphics/SystemResources/psfix > ", filename],
   fpolytope[Identity]]]

fpolytopeps["fpolytope.ps"]


==> Figs/makefigs.m <==

<< "dpolytope.m"
<< "fpolytope.m"
<< "tour.m"
<< "entropy.m"
<< "z.m"


==> Figs/sim.m <==
CollOp[{nm_, nz_, np_}, kappa_] :=
 Module[{rho, a, b, zs, anew, bnew},
  rho = nm + nz + np;
  a = (-nm + 2 nz - np)/rho;
  b = (nm - np)/rho;
  Which[
    a^3 - 9*a*b^2 == 0,
    zs = -1,
    (a^2 + a^3 + 3*b^2 -
    9*a*b^2)*(3*a^2 - a^3 + 9*b^2 +
    9*a*b^2) < 0,
    zs = N[(3*a^2 - a^3 +
      9*b^2 + 9*a*b^2)/(2*(a^3
      - 9*a*b^2 ))],
    True,
    zs = 
    N[(3*a^2 - a^3 + 9*b^2 + 9*a*b^2 - 
      Sqrt[3*(a^2 + a^3 + 3*b^2 - 9*a*b^2)*(3*a^2 - a^3 + 9*b^2 + 
	9*a*b^2)])/(2*(a^3 - 9*a*b^2 ))]];
  anew = a*zs*kappa;
  bnew = b*zs*kappa;
  {rho*(1 - anew/2 + 3*bnew/2)/3, rho*(1 + anew)/3, 
  rho*(1 - anew/2 - 3 bnew/2)/3}]

rhoInitCond[rho0_, rho1_, k_, n_] :=
Table[rho0 + rho1*Sin[2*Pi*k*(j - 1)/n], {j, 0, n - 1}]

fInitCond[rho0_, rho1_, k_, n_] :=
 Module[{rho = rhoInitCond[rho0, rho1, k, n]},
  Transpose[{rho/3, rho/3, rho/3}]]

rhoAmplitude[rho_] :=
 Module[{av1, av2},
  av1 = Apply[Plus, rho]/Length[rho];
  av2 = Apply[Plus, rho^2]/Length[rho];
  Sqrt[2*(av2 - av1^2)]]

simulateDiff[finit_, tmax_, kappa_] := simulateDiff[finit, tmax, kappa] =
 Module[{f, fcoll, ftr, fst, amp},
  f = finit;
  amp = {};
  Do[
    fcoll = Map[CollOp[#, kappa] &, f];
    ftr = Transpose[fcoll];
    fst = {RotateLeft[ftr[[1]]], ftr[[2]], RotateRight[ftr[[3]]]};
    f = Transpose[fst];
    rho = {1, 1, 1}.fst;
    AppendTo[amp, rhoAmplitude[rho]],
    {t, 0, tmax}];
  {f, amp}]

decayFit[rho0_, rho1_, k_, n_, tmax_, kappa_, takespec_] :=
-Coefficient[
  Fit[
    Log[
      Take[
	simulateDiff[
	  fInitCond[rho0, rho1, k, n],
	  tmax,
	  kappa][[2]],
	takespec]],
    {1, x}, {x}],
  x]/(2*Pi*k/n)^2

decayPlot[rho0_, rho1_, k_, n_, tmax_, kappa_, rho1min_:0, 
  df_:$DisplayFunction] := 
ListPlot[
  simulateDiff[fInitCond[rho0, rho1, k, n], tmax, kappa][[2]],
  Frame -> True,
  PlotRange -> {{1, tmax}, {rho1min, rho1}},
  AxesLabel -> {"Time Step", "Amplitude"}, 
  PlotLabel -> 
  StringJoin["Decay of Sinusoidal Signal for Kappa = ", ToString[kappa]],
  DisplayFunction -> df]

simulateDiff[fInitCond[0.5, 0.1, 3, 32], 600, 0.9]
simulateDiff[fInitCond[0.5, 0.1, 3, 32], 3000, 0.99]
simulateDiff[fInitCond[0.5, 0.1, 3, 32], 15000, 0.999]
simulateDiff[fInitCond[0.5, 0.1, 3, 32], 30000, 0.9999]
simulateDiff[fInitCond[0.5, 0.1, 3, 32], 50000, 0.99999]


==> Figs/tour.m <==

(* Input all files to generate tour *)
Do[
 Get[StringJoin["tour", ToString[ii], ".m"]],
 {ii, 1, 7}]


==> Figs/tour1.m <==
thkf1 = 0.0075

betamaxf1[e_, u_] := +(e+u)/3
betaminf1[e_, u_] := -(e-u)/3

pl1f1[e_, u_, df_:$DisplayFunction] :=
 Plot[Abs[beta],
      {beta, betaminf1[e, u], betamaxf1[e, u]},
      PlotStyle->{{GrayLevel[0], Thickness[thkf1]}},
      DisplayFunction->df]

pl2f1[e_, u_, df_:$DisplayFunction] :=
 Plot[e-Abs[2*beta-u],
      {beta, betaminf1[e, u], betamaxf1[e, u]},
      PlotStyle->{{GrayLevel[0.7], Thickness[thkf1]}},
      DisplayFunction->df]

plf1[e_, u_, df_:$DisplayFunction] :=
 Show[{Graphics[{GrayLevel[0.9],
                 Polygon[{{0, 0},
                          {betamaxf1[e, u], betamaxf1[e, u]},
                          {u/2, e},
                          {betaminf1[e, u], Abs[betaminf1[e, u]]}}]}],
       pl1f1[e, u, Identity],
       pl2f1[e, u, Identity],
       Graphics[Text["(a)", {0.0, 0.02}]],
       Graphics[Text["(b)", {betamaxf1[e, u]-0.01, betamaxf1[e, u]}]],
       Graphics[Text["(c)", {u/2, e-0.02}]],
       Graphics[Text["(d)", {betaminf1[e, u]+0.01, Abs[betaminf1[e, u]]}]]
       },
      PlotRange->{{betaminf1[e, u], betamaxf1[e, u]}, {0, e}},
      Frame->True,
      Axes->False,
      AspectRatio->1,
      DisplayFunction->df,
      DefaultFont->{"Helvetica", 12},
      FrameLabel->{FontForm["BetaBar", {"Helvetica", 16}], FontForm["AlphaBar", {"Helvetica", 16}]}]

plpsf1[e_, u_] :=
 Block[{},
  << "PSDirect.m";
  Display[
   "!/usr/local/IT/mathematica-3.0/SystemFiles/Graphics/SystemResources/psfix > tour1.ps",
   plf1[e, u, Identity]]]

plpsf1[0.3333, 0.2]


==> Figs/tour2.m <==
thkf2 = 0.0075

betamaxf2[e_, u_] := +(e+u)/3
betaminf2[e_, u_] := u-e

pl1f2[e_, u_, df_:$DisplayFunction] :=
 Plot[Abs[beta],
      {beta, betaminf2[e, u], betamaxf2[e, u]},
      PlotStyle->{{GrayLevel[0], Thickness[thkf2]}},
      DisplayFunction->df]

pl2f2[e_, u_, df_:$DisplayFunction] :=
 Plot[e-Abs[2*beta-u],
      {beta, betaminf2[e, u], betamaxf2[e, u]},
      PlotStyle->{{GrayLevel[0.7], Thickness[thkf2]}},
      DisplayFunction->df]

plf2[e_, u_, df_:$DisplayFunction] :=
 Show[{Graphics[{GrayLevel[0.9],
                 Polygon[{{u-e, u-e},
                          {betamaxf2[e, u], betamaxf2[e, u]},
                          {u/2, e}}]}],
       pl1f2[e, u, Identity],
       pl2f2[e, u, Identity],
       Graphics[Text["(b)", {betamaxf2[e, u]-0.01, betamaxf2[e, u]}]],
       Graphics[Text["(c)", {u/2, e-0.02}]],
       Graphics[Text["(e)", {u-e+0.017, u-e+0.025}]]
       },
      PlotRange->{{betaminf2[e, u], betamaxf2[e, u]}, {u-e, e}},
      Frame->True,
      Axes->False,
      AspectRatio->1,
      DisplayFunction->df,
      DefaultFont->{"Helvetica", 12},
      FrameLabel->{FontForm["BetaBar", {"Helvetica", 16}], FontForm["AlphaBar", {"Helvetica", 16}]}]

plpsf2[e_, u_] :=
 Block[{},
  << "PSDirect.m";
  Display[
   "!/usr/local/IT/mathematica-3.0/SystemFiles/Graphics/SystemResources/psfix > tour2.ps",
   plf2[e, u, Identity]]]

plpsf2[0.25, 0.3333]


==> Figs/tour3.m <==
thkf3 = 0.0075

betamaxf3[e_, u_] := +(e+u)/3
betaminf3[e_, u_] := -(e-u)/3

pl1f3[e_, u_, df_:$DisplayFunction] :=
 Plot[Abs[beta],
      {beta, betaminf3[e, u], betamaxf3[e, u]},
      PlotStyle->{{GrayLevel[0], Thickness[thkf3]}},
      DisplayFunction->df]

pl2f3[e_, u_, df_:$DisplayFunction] :=
 Plot[e-Abs[2*beta-u],
      {beta, betaminf3[e, u], betamaxf3[e, u]},
      PlotStyle->{{GrayLevel[0.7], Thickness[thkf3]}},
      DisplayFunction->df]

pl3f3[e_, u_, df_:$DisplayFunction] :=
 Plot[(2-e)/3,
      {beta, betaminf3[e, u], betamaxf3[e, u]},
      PlotStyle->{{GrayLevel[0.5], Thickness[thkf3]}},
      DisplayFunction->df]

plf3[e_, u_, df_:$DisplayFunction] :=
 Show[{Graphics[{GrayLevel[0.9],
                 Polygon[{{0, 0},
                          {betamaxf3[e, u], betamaxf3[e, u]},
                          {(+4*e+3*u-2)/6, (2-e)/3},
                          {(-4*e+3*u+2)/6, (2-e)/3},
                          {betaminf3[e, u], Abs[betaminf3[e, u]]}}]}],
       pl1f3[e, u, Identity],
       pl2f3[e, u, Identity],
       pl3f3[e, u, Identity],
       Graphics[Text["(a)", {0.0, 0.02}]],
       Graphics[Text["(b)", {betamaxf3[e, u]-0.02, betamaxf3[e, u]}]],
       Graphics[Text["(f)", {(+4*e+3*u-2)/6-0.0075, (2-e)/3-0.02}]],
       Graphics[Text["(g)", {(-4*e+3*u+2)/6+0.0075, (2-e)/3-0.02}]],
       Graphics[Text["(d)", {betaminf3[e, u]+0.02, Abs[betaminf3[e, u]]}]]
       },
      PlotRange->{{betaminf3[e, u], betamaxf3[e, u]}, {0, (2-e)/3}},
      Frame->True,
      Axes->False,
      AspectRatio->1,
      DisplayFunction->df,
      DefaultFont->{"Helvetica", 12},
      FrameLabel->{FontForm["BetaBar", {"Helvetica", 16}], FontForm["AlphaBar", {"Helvetica", 16}]}]

plpsf3[e_, u_] :=
 Block[{},
  << "PSDirect.m";
  Display[
   "!/usr/local/IT/mathematica-3.0/SystemFiles/Graphics/SystemResources/psfix > tour3.ps",
   plf3[e, u, Identity]]]

plpsf3[0.6667, 0.2]


==> Figs/tour4.m <==
thkf4 = 0.0075

betamaxf4[e_, u_] := +(e+u)/3
betaminf4[e_, u_] := u-e

pl1f4[e_, u_, df_:$DisplayFunction] :=
 Plot[Abs[beta],
      {beta, betaminf4[e, u], betamaxf4[e, u]},
      PlotStyle->{{GrayLevel[0], Thickness[thkf4]}},
      DisplayFunction->df]

pl2f4[e_, u_, df_:$DisplayFunction] :=
 Plot[e-Abs[2*beta-u],
      {beta, betaminf4[e, u], betamaxf4[e, u]},
      PlotStyle->{{GrayLevel[0.7], Thickness[thkf4]}},
      DisplayFunction->df]

pl3f4[e_, u_, df_:$DisplayFunction] :=
 Plot[(2-e)/3,
      {beta, betaminf4[e, u], betamaxf4[e, u]},
      PlotStyle->{{GrayLevel[0.5], Thickness[thkf4]}},
      DisplayFunction->df]

plf4[e_, u_, df_:$DisplayFunction] :=
 Show[{Graphics[{GrayLevel[0.9],
                 Polygon[{{u-e, u-e},
                          {betamaxf4[e, u], betamaxf4[e, u]},
                          {(+4*e+3*u-2)/6, (2-e)/3},
                          {(-4*e+3*u+2)/6, (2-e)/3}}]}],
       pl1f4[e, u, Identity],
       pl2f4[e, u, Identity],
       pl3f4[e, u, Identity],
       Graphics[Text["(b)", {betamaxf4[e, u]-0.01, betamaxf4[e, u]}]],
       Graphics[Text["(f)", {(+4*e+3*u-2)/6-0.01, (2-e)/3-0.01}]],
       Graphics[Text["(g)", {(-4*e+3*u+2)/6+0.01, (2-e)/3-0.01}]],
       Graphics[Text["(e)", {u-e+0.025, u-e+0.035}]]
       },
      PlotRange->{{betaminf4[e, u], betamaxf4[e, u]}, {u-e, (2-e)/3}},
      Frame->True,
      Axes->False,
      AspectRatio->1,
      DisplayFunction->df,
      DefaultFont->{"Helvetica", 12},
      FrameLabel->{FontForm["BetaBar", {"Helvetica", 16}], FontForm["AlphaBar", {"Helvetica", 16}]}]

plpsf4[e_, u_] :=
 Block[{},
  << "PSDirect.m";
  Display[
   "!/usr/local/IT/mathematica-3.0/SystemFiles/Graphics/SystemResources/psfix > tour4.ps",
   plf4[e, u, Identity]]]

plpsf4[0.55, 0.6667]


==> Figs/tour5.m <==
thkf5 = 0.0075

betamaxf5[e_, u_] := +(2-e)/3
betaminf5[e_, u_] := -(e-u)/3

pl1f5[e_, u_, df_:$DisplayFunction] :=
 Plot[Abs[beta],
      {beta, betaminf5[e, u], betamaxf5[e, u]},
      PlotStyle->{{GrayLevel[0], Thickness[thkf5]}},
      DisplayFunction->df]

pl2f5[e_, u_, df_:$DisplayFunction] :=
 Plot[e-Abs[2*beta-u],
      {beta, betaminf5[e, u], betamaxf5[e, u]},
      PlotStyle->{{GrayLevel[0.7], Thickness[thkf5]}},
      DisplayFunction->df]

pl3f5[e_, u_, df_:$DisplayFunction] :=
 Plot[(2-e)/3,
      {beta, betaminf5[e, u], betamaxf5[e, u]},
      PlotStyle->{{GrayLevel[0.5], Thickness[thkf5]}},
      DisplayFunction->df]

plf5[e_, u_, df_:$DisplayFunction] :=
 Show[{Graphics[{GrayLevel[0.9],
                 Polygon[{{0, 0},
                          {betamaxf5[e, u], betamaxf5[e, u]},
                          {(-4*e+3*u+2)/6, (2-e)/3},
                          {betaminf5[e, u], Abs[betaminf5[e, u]]}}]}],
       pl1f5[e, u, Identity],
       pl2f5[e, u, Identity],
       pl3f5[e, u, Identity],
       Graphics[Text["(a)", {0.0, 0.02}]],
       Graphics[Text["(h)", {betamaxf5[e, u]-0.04, betamaxf5[e, u]-0.02}]],
       Graphics[Text["(g)", {(-4*e+3*u+2)/6+0.0075, (2-e)/3-0.02}]],
       Graphics[Text["(d)", {betaminf5[e, u]+0.02, Abs[betaminf5[e, u]]}]]
       },
      PlotRange->{{betaminf5[e, u], betamaxf5[e, u]}, {0, (2-e)/3}},
      Frame->True,
      Axes->False,
      AspectRatio->1,
      DisplayFunction->df,
      DefaultFont->{"Helvetica", 12},
      FrameLabel->{FontForm["BetaBar", {"Helvetica", 16}], FontForm["AlphaBar", {"Helvetica", 16}]}]

plpsf5[e_, u_] :=
 Block[{},
  << "PSDirect.m";
  Display[
   "!/usr/local/IT/mathematica-3.0/SystemFiles/Graphics/SystemResources/psfix > tour5.ps",
   plf5[e, u, Identity]]]

plpsf5[1, 0.6667]


==> Figs/tour6.m <==
thkf6 = 0.0075

betamaxf6[e_, u_] := +(2-e)/3
betaminf6[e_, u_] := u-e

pl1f6[e_, u_, df_:$DisplayFunction] :=
 Plot[Abs[beta],
      {beta, betaminf6[e, u], betamaxf6[e, u]},
      PlotStyle->{{GrayLevel[0], Thickness[thkf6]}},
      DisplayFunction->df]

pl2f6[e_, u_, df_:$DisplayFunction] :=
 Plot[e-Abs[2*beta-u],
      {beta, betaminf6[e, u], betamaxf6[e, u]},
      PlotStyle->{{GrayLevel[0.7], Thickness[thkf6]}},
      DisplayFunction->df]

pl3f6[e_, u_, df_:$DisplayFunction] :=
 Plot[(2-e)/3,
      {beta, betaminf6[e, u], betamaxf6[e, u]},
      PlotStyle->{{GrayLevel[0.5], Thickness[thkf6]}},
      DisplayFunction->df]

plf6[e_, u_, df_:$DisplayFunction] :=
 Show[{Graphics[{GrayLevel[0.9],
                 Polygon[{{u-e, u-e},
                          {betamaxf6[e, u], betamaxf6[e, u]},
                          {(-4*e+3*u+2)/6, (2-e)/3}}]}],
       pl1f6[e, u, Identity],
       pl2f6[e, u, Identity],
       pl3f6[e, u, Identity],
       Graphics[Text["(h)", {betamaxf6[e, u]-0.02, betamaxf6[e, u]-0.01}]],
       Graphics[Text["(g)", {(-4*e+3*u+2)/6+0.01, (2-e)/3-0.01}]],
       Graphics[Text["(e)", {u-e+0.025, u-e+0.035}]]
       },
      PlotRange->{{betaminf6[e, u], betamaxf6[e, u]}, {u-e, (2-e)/3}},
      Frame->True,
      Axes->False,
      AspectRatio->1,
      DisplayFunction->df,
      DefaultFont->{"Helvetica", 12},
      FrameLabel->{FontForm["BetaBar", {"Helvetica", 16}], FontForm["AlphaBar", {"Helvetica", 16}]}]

plpsf6[e_, u_] :=
 Block[{},
  << "PSDirect.m";
  Display[
   "!/usr/local/IT/mathematica-3.0/SystemFiles/Graphics/SystemResources/psfix > tour6.ps",
   plf6[e, u, Identity]]]

plpsf6[0.75, 1]


==> Figs/tour7.m <==
thkf7 = 0.0075

betamaxf7[e_, u_] := +(2-e)/3
betaminf7[e_, u_] := -(2-e)/3

pl1f7[e_, u_, df_:$DisplayFunction] :=
 Plot[Abs[beta],
      {beta, betaminf7[e, u], betamaxf7[e, u]},
      PlotStyle->{{GrayLevel[0], Thickness[thkf7]}},
      DisplayFunction->df]

pl2f7[e_, u_, df_:$DisplayFunction] :=
 Plot[e-Abs[2*beta-u],
      {beta, betaminf7[e, u], betamaxf7[e, u]},
      PlotStyle->{{GrayLevel[0.7], Thickness[thkf7]}},
      DisplayFunction->df]

pl3f7[e_, u_, df_:$DisplayFunction] :=
 Plot[(2-e)/3,
      {beta, betaminf7[e, u], betamaxf7[e, u]},
      PlotStyle->{{GrayLevel[0.5], Thickness[thkf7]}},
      DisplayFunction->df]

plf7[e_, u_, df_:$DisplayFunction] :=
 Show[{Graphics[{GrayLevel[0.9],
                 Polygon[{{0, 0},
                          {betamaxf7[e, u], betamaxf7[e, u]},
                          {betaminf7[e, u], Abs[betaminf7[e, u]]}}]}],
       pl1f7[e, u, Identity],
       pl2f7[e, u, Identity],
       pl3f7[e, u, Identity],
       Graphics[Text["(a)", {0.0, 0.02}]],
       Graphics[Text["(h)", {betamaxf7[e, u]-0.04, betamaxf7[e, u]-0.02}]],
       Graphics[Text["(i)", {betaminf7[e, u]+0.04, Abs[betaminf7[e, u]]-0.02}]]
       },
      PlotRange->{{betaminf7[e, u], betamaxf7[e, u]}, {0, (2-e)/3}},
      Frame->True,
      Axes->False,
      AspectRatio->1,
      DisplayFunction->df,
      DefaultFont->{"Helvetica", 12},
      FrameLabel->{FontForm["BetaBar", {"Helvetica", 16}], FontForm["AlphaBar", {"Helvetica", 16}]}]

plpsf7[e_, u_] :=
 Block[{},
  << "PSDirect.m";
  Display[
   "!/usr/local/IT/mathematica-3.0/SystemFiles/Graphics/SystemResources/psfix > tour7.ps",
   plf7[e, u, Identity]]]

plpsf7[1.5, 0.5]


==> Figs/z.m <==

z[a_,b_] := 
 Which[
   a^3-9*a*b^2 == 0, -1,
   (a^2+a^3+3*b^2-9*a*b^2)*(3*a^2-a^3+9*b^2+9*a*b^2) < 0, (3*a^2-a^3+9*b^2+9*a*b^2)/(2*(a^3-9*a*b^2)),
   True, (3*a^2-a^3+9*b^2+9*a*b^2-Sqrt[3*(a^2+a^3+3*b^2-9*a*b^2)*(3*a^2-a^3+9*b^2+9*a*b^2)])/(2*(a^3-9*a*b^2))]
     
gr1 :=
 ContourPlot[
  z[a,b],
  {b,-1,1},
  {a,-1,2},
  PlotPoints -> 50,
  ContourShading -> True,
  ColorFunction -> Function[z, GrayLevel[0.2 + 0.8*z]],
  Contours -> Table[-2 + 1.5*(j/15), {j,0,15}],
  FrameLabel -> {"BetaBar","AlphaBar"},
  PlotLabel -> "z",
  DisplayFunction -> Identity]

gr2 :=
 Graphics[
  {GrayLevel[1.0],
   {Polygon[{{-1,-1},{-1,2},{0,2}}],
    Polygon[{{ 1,-1},{ 1,2},{0,2}}]}}]

zxw[df_:$DisplayFunction] :=
 Show[{gr1,gr2},DisplayFunction->df]

zps :=
 Block[{},
  << "PSDirect.m";
  Display[
   "!/usr/local/IT/mathematica-3.0/SystemFiles/Graphics/SystemResources/psfix > z.ps",
   zxw[Identity]]]

zps

